Orthonormal and periodic levels for Quantum Cascade Laser simulation

A Python package to evaluate Wannier, Wannier-Stark, and EZ (both Energy and location Z resolved) levels for Quantum Cascade Lasers is presented. We provide the underlying theory in detail with a focus on the orthonormality and periodicity of the generated states.

==> anc/beckScience2002.py <==
# -*- coding: utf-8 -*-
"""
Generate figures for BeckScience2002 with package resource_QCL

Created on Tue June 23 2024

@author: Andreas Wacker
This package can be used under a CC-BY licence 
https://creativecommons.org/licenses/by/4.0/
In particular, the article 
"Orthonormal and periodic levels for Quantum Cascade Laser simulation" 
by Zakaria Mohamed, D. Ekin Önder, and Andreas Wacker 
must be cited whenever parts of the software are used to produce data.
"""

import numpy as np
import resource_QCL as QCL


## Sample parameter for one module of the QCL structure

structure='BeckScience2002' # Short name to denote the device. 
thlist = np.array([4.0,1.9,0.7,5.8,0.9,5.7,0.9,5.0,2.2,3.4,1.4,3.3,1.3,3.2,1.5,3.1,1.9,3.0,2.3,2.9,2.5,2.9])  # layer thicknesses in nm
xlist = np.array([1,0,1,0,1,0,1,0,1,0,1,0,1,0,1,0,1,0,1,0,1,0])  # 0 for InGaAs, 1 for InAlGa
Eclist, mclist, alloylist, E_Kane = QCL.calcLayerParam(xlist, MatProp='InPmatched')

    
## Numerical Parameter
Nnu = 14   # Number of levels per module to be calculated
Nz = 750  # Number of z-points per module
Nper = 3  # Number of modules to extend on each side, large values improve orthonormality
Nq = 500   # Number of q values for Bloch states, large values improve orthonormaility


### Calculate Wannnier States ###

Wannier = QCL.Levels(Nnu, Nz, Nper)  # Creates Class Wannier
Wannier.structure=structure
QCL.calcWannier1(Wannier, thlist, Eclist, mclist, E_Kane, structure, Nq)

QCL.plotter(0., Wannier, Erange=[-0.01,0.54], zrange=[-50,80],
            print_ext="pdf", 
            thickstyles=[2,2,2,1,2,1,2,1,1,1,2,1,1,1,1],
            colors=["black","green","magenta","grey","blue","grey",
                    "orange","grey","grey","grey", "red","grey","grey","grey","grey"]
            )

### Calculate and plot different states for eFd=260 ###

eFd=0.26 # Bias drop per module for the subsequent plots in eV

QCL.plotter(eFd, Wannier, Erange=[-0.05,0.5], zrange=[-50,80],
            print_ext="pdf", 
            thickstyles=[2,2,2,1,2,1,2,1,1,1,2,1,1,1,1],
            colors=["black","green","magenta","grey","blue","grey",
                    "orange","grey","grey","grey", "red","grey","grey","grey","grey"]
            )

## Evaluate Wannier Stark states (Energy eigenstates with periodicity condition)
WS=QCL.Levels(Nnu, Nz, Nper) # Creates Class WS
QCL.calcWS(Wannier, WS, eFd) # Calculates states
QCL.plotter(WS.eFd_H, WS, Erange=[-0.05,0.5], zrange=[-50,80],
		print_ext="pdf",
        thickstyles=[2,1,1,2,1,2,1,2,1,1,2,2,1,1,1],
        colors=["black","grey","grey","green","grey","magenta",
                "grey","blue","grey", "grey","orange","red","grey","grey","grey"])
         
## Evaluate EZ states (see RindertAPL2022)
EZ = QCL.Levels(Nnu, Nz, Nper)  # Creates Class EZ
QCL.calcEZ(Wannier, EZ, eFd, gamma=0.01) 
QCL.plotter(EZ.eFd_H, EZ, Erange=[-0.05,0.5], zrange=[-50,80],
		print_ext="pdf",
        thickstyles=[2,2,1,2,1,1,2,1,2,1,1,2,1,1,1],
        colors=["black","orange","grey","green","grey","grey","magenta",
                "grey","blue","grey", "grey","red","grey","grey","grey"])

==> anc/example_to_use_resource_QCL.py <==
# -*- coding: utf-8 -*-
"""
Example file how to use the package resource_QCL

Created on Tue June 11 2024

@author: Andreas Wacker
This package can be used under a CC-BY licence 
https://creativecommons.org/licenses/by/4.0/
In particular, the article 
"Orthonormal and periodic levels for Quantum Cascade Laser simulation" 
by Zakaria Mohamed, D. Ekin Önder, and Andreas Wacker 
must be cited whenever parts of the software are used to produce data.
"""

import numpy as np
import resource_QCL as QCL
import pickle


### Define Structure and parameter, Always required and needs to be adapted ###

## Control options

wannier_established=False
# Use False for first run with parameters below. True saves time for further
# runs in the same directory with identical parameter.

output_for_NEGF=False
# generates intput files for the NEGF Code of the Lund group
# Set False if you do not have access to negft8.out

use_database=True # Uses conduction-band parameter from resource_QCL.calcLayerParam


## Sample parameter for one module of the QCL structure

structure='LU2022' # Short name to denote the device. Here from Rindert et al PRApplied2022
thlist = np.array([3.1, 7.1, 2.1, 14.2])  # layer thicknesses in nm

if use_database:
    xlist = np.array([0.3, 0, 0.3, 0])  # describe layer properties, here x for Al_xGa_(1-x)As
    Eclist, mclist, alloylist, E_Kane = QCL.calcLayerParam(xlist, MatProp='AlGaAs_KhalatpourNatPhot2021')
else:
    Eclist=np.array([0.303, 0, 0.303, 0]) # Conduction band offset in eV
    mclist=np.array([0.0919, 0.067, 0.0919, 0.067]) # effective mass at Gamma point in me
    E_Kane=22.67 #  Kane energy 2|p_{cv}|^2/m_e in eV
    if output_for_NEGF:
        alloylist=[ 0.21, 0, 0.21, 0] # x*(1-x)*Ec(x=1)-EC(x=0) (in units eV)

if output_for_NEGF:
    mid_of_big_well=sum(thlist)-thlist[3]/2.  # Extra variable to simplify next line
    dope_range=np.array([mid_of_big_well-1.5, mid_of_big_well+1.5])  # Boundaries for doping in nm
    dope_dens=1.5E17                    # Doping density in 1/cm^3

    
## Numerical Parameter

Nnu = 5   # Number of levels per module to be calculated
Nz =300 
Nper= 3  # Number of modules to extend on each side, large values improve orthonormality
Nq =600   # Number of q values for Bloch states, large values improve orthonormality


### Calculate Wannnier States, Always required, do not change ###

Wannier = QCL.Levels(Nnu, Nz, Nper)  # Creates Class Wannier
Wannier.structure=structure
if not wannier_established: 
    QCL.calcWannier1(Wannier, thlist, Eclist, mclist, E_Kane, structure, Nq)
    with open(f'Wannier.pickle', 'wb') as file:   
        pickle.dump(Wannier, file)  # Saves elements of class Wannier
else: # bypassing the time-consuming calcWannier for subsequent runs
    with open(f'Wannier.pickle', 'rb') as file2:
        Wannier = pickle.load(file2) # Restores elements of class Wannier

if output_for_NEGF:
    QCL.create_NEGF_input(Wannier,thlist, Eclist, mclist, E_Kane,
                      dope_range, dope_dens, alloylist) 

    
### Examples for using the package resource_QCL  ###
"""
Here some possibilities are shown how to use the package.
Uncomment parts you are interested in and modify according to your needs.
The main plotting routine QCL.plotter is demonstrated with different options,
which you can freely combine. 
Just play with it (setting wannier_established=True from second try)
"""

## Printing of Wannier functions with default options of plotter

eFd=0.01 # Bias drop per module for the subsequent plot in eV
QCL.plotter(eFd, Wannier) # Plots Wannier functions with default options


## Some output of elements from class Wannier
"""
print("Wannier energies E_{nu0}:",np.diag(Wannier.H0))
print("intermodule coupling E_{nu1}:",np.diag(Wannier.H1))
print("intermodule coupling E_{nu2}:",np.diag(Wannier.H2))

out= open("wannier_function.dat", "w") # Prepare saving a Wannier function
nu=3 # 4rd level in Python counting
mat=np.zeros((Wannier.Nz*(2*Wannier.Nper+1),3))
mat[:,0]=Wannier.zlist
mat[:,1]=Wannier.FuncC[nu,:]
mat[:,2]=Wannier.FuncV[nu,:]
out.write("# z(nm), Psi_c (nm^{-1/2}), Psi_v  (nm^{-1/2}) for nu="+str(nu)+"\n")
np.savetxt(out,mat,fmt="%.5e")      
out.close()
"""

## Evaluate Wannier Stark states (Energy eigenstates with periodicity condition)
"""
WS=QCL.Levels(Nnu,Nz,Nper) # Creates Class WS
eFd=0.07 # Bias drop per module used below in eV
QCL.calcWS(Wannier,WS,eFd) # Calculates WS states and sets results in class WS
print("WS energies",np.diag(WS.H0))
QCL.plotter(WS.eFd_H, WS, 
            print_ext="pdf", # prints pdf file
            scale=0.4, # modifies amplitude of wavefunctions, default=0.3
            Erange=[-1.5*float(WS.eFd_H),0.25],  # modifies E-range
            zrange=[-WS.d/2,3*WS.d/2])  # modifies z-range
"""

## Evaluate EZ states (see RindertAPL2022)
"""
EZ = QCL.Levels(Nnu, Nz, Nper)  # Creates Class EZ
QCL.calcEZ(Wannier, EZ, 0.07) # Calulates EZ states at a bias of 0.07 V per module
print("H0 (eV)\n", EZ.H0) # Intramodule Hamiltonian
print("H1[right,center]\n", EZ.H1) # Intermodule Hamiltonian  H[right,center] 
print("H2[right,left]\n ", EZ.H2) # Intermodule Hamiltonian  H[right,left] 
print("Z0 (nm)\n", EZ.Z0*EZ.d) # Intramodule Z in nm
print("Z1[right,center]\n", EZ.Z1*EZ.d) # Intermodule Z[right,center] in nm
QCL.plotter(EZ.eFd_H, EZ,
            print_ext="png", # prints png file
            versHeterostructure="lines", # shows heterostructure as lines 
            thickstyles=[2,3,3,3,1,1],  # linethickness, [0] for heterostructure
            colors=["black","green","blue","red","grey","grey"],  # colors, [0] for heterostructure
            show_eFd=False,   # does not plot the lower left text frame with bias
            show_type=False)  # does not plot the upper right text frame with type
"""

## Searching manually for resonant bias by following EZ states
"""
while True:
    s = input("Enter eFd in eV (nothing to finish)\n")
    if len(s) < 1:
        break
    eFd=float(s)
    EZloc=QCL.Levels(Nnu,Nz,Nper) # Specifies new class
    QCL.calcEZ(Wannier, EZloc, eFd) # Calculates EZ states
    print("EZ energies (left module) are \n",np.diag(EZloc.H0)+eFd)
    print("EZ energies (center module) are \n",np.diag(EZloc.H0))
    print("Remove figure by clicking on x in right upper corner to continue on some systems")
    QCL.plotter(EZloc.eFd_H, EZloc, Erange=[-2*float(s),0.25])
"""

## Evaluate EZ states with mean field (here assumed to be sin-shaped over module)
"""
EZ = QCL.Levels(Nnu, Nz, Nper)  # Creates Class EZ
meanfield=0.02*np.sin(2*np.pi*Wannier.zlist[Nper*Nz:(Nper+1)*Nz]/Wannier.d) # Values in central module in eV
QCL.calcEZ(Wannier, EZ, 0.072,mf_module=meanfield) # Calulates states for a bias of 0.072 V per module
QCL.plotter(EZ.eFd_H, EZ, 
            versHeterostructure="magenta", # shows heterostructure band gap in magenta 
            thickstyles=[2,3,3,3,1,1],  # linethickness, [0] for heterostructure (not used here)
            colors=["black","green","blue","red","grey","grey"],  # colors, [0] for heterostructure (not used here)
            )  
"""


==> anc/list_of_files_and_terms_or_usage.txt <==
The file resource_QCL.py contains the codes described in the article. 
The script beckScience2002.py calls resource_QCL.py and produces the figures shown in the article.
The script example_to_use_resource_QCL.py calls resource_QCL.py and demonstrates various options which can be useful.

Most simple way to run: copy resource_QCL.py into the same folder as the script and run the script in python. Output will be generated in this folder.

The files are under a CC-BY licence, https://creativecommons.org/licenses/by/4.0/
In particular, the article 
"Orthonormal and periodic levels for Quantum Cascade Laser simulation" 
by Zakaria Mohamed, D. Ekin Önder, and Andreas Wacker 
must be cited whenever parts of the software are used to produce data.

==> anc/resource_QCL.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

""" 
()
This package allows for the calculation of an orthonormal basis 
set for periodic heterostructures such as superlattices or QCLs.
These basis states strictly satisfy the periodicity condiction 
(i.e. states localized around a central module coexist with states 
shifted by an integer multiple of the period in space with a 
correspoding change in energy due to the bias along the structure.). 
Furthermore, nonparabolicity is taken into account within the 
2-band model.

@author: Andreas Wacker, Zakaria Mohamed (calcWannier) and Ekin Önder (parts of plotter)
This package can be used under a CC-BY licence 
https://creativecommons.org/licenses/by/4.0/
In particular, the article 
"Orthonormal and periodic levels for Quantum Cascade Laser simulation" 
by Zakaria Mohamed, D. Ekin Önder, and Andreas Wacker 
must be cited whenever parts of the software are used to produce data.
"""

class Levels:
    """ Defines a class of levels with periodicity condition
    
    Parameters
    ----------
    Nnu :Int
        levels per module
    Nz : Int
        spatial points per module for wave functions
    Nper : Int
        periods extended in each direction 
    """  
    def __init__(self,Nnu,Nz,Nper):
          
        import numpy as np
   
        self.Nnu=Nnu
        self.Nz=Nz
        self.Nper=Nper
        
        self.H0=np.zeros((Nnu,Nnu)) # H[mod,mod] in unit eV
        self.H1=np.zeros((Nnu,Nnu)) # H[mod+1,mod] in unit eV
        self.H2=np.zeros((Nnu,Nnu)) # H[mod+2,mod] in unit eV
        self.Z0=np.zeros((Nnu,Nnu)) # Z[mod,mod] divided by module length d
        self.Z1=np.zeros((Nnu,Nnu)) # Z[mod+1,mod] divided by module length d
        self.Z2=np.zeros((Nnu,Nnu)) # Z[mod+2,mod] divided by module length d
        
        self.FuncC=np.zeros((Nnu,Nz*(2*Nper+1))) #in unit 1/sqrt(nm)
        self.FuncV=np.zeros((Nnu,Nz*(2*Nper+1))) #in unit 1/sqrt(nm)
        self.zlist=np.zeros((Nz*(2*Nper+1))) #in unit nm
        self.MFlist=np.zeros((Nz*(2*Nper+1))) # Meanfield potential in unit eV 
        # Contains also 
        # structure (refers to layer sequence)
        # eFd_H (where H is calculated)
        # d: module length
        # EcPot[iz,sort] sort=0: z_i left (even) and right (odd) end point of layers; sort=1: Ec (eV)
        # type : String describing type of functions, e.g."Wannier", "WS", "Ez"
############### End of class Levels ###################################
  

def calcLayerParam(xlist,MatProp):
    """ Calculates the conduction band offsets and effective masses 

    Parameters
    ----------
    xlist : Float or int list
        x-values of individual layers or 1/0 for barrier/well at InPmatched
    MatProp : string, 
        "AlGaAs_YiPRB2010": https://doi.org/10.1103/PhysRevB.81.235325 
        "AlGaAs_KhalatpourNatPhot2021": https://doi.org/10.1038/s41566-020-00707-5
        "AlGaAs_NRC": https://uwspace.uwaterloo.ca/bitstream/handle/10012/7933/Razavipour_Seyed.pdf?sequence=1
        "InPmatched": Al_0.48In_0.52As (x=1)/ Ga_0.47In_0.53As (x=0) https://doi.org/10.1063/1.1368156

    Returns
    -------
    Eclist : float list[len(xlist])]
        Conduction band offsets in eV
    mclist : float list[len(xlist])]
        effective masses at Gamma point in units of me    
    Alloylist : float list[len(xlist])]
        Parameter for Alloy scattering in eV
        given by x*(1-x)*[Ec(AC)-Ec(BC)] for alloy A_xB_{1-x}C
    KanePar : float
        The Kane parameter Eg/meff in eV.
        
    References:
    VurgaftmanJAP2001: https://doi.org/10.1063/1.1368156
    """

    import numpy as np
    import sys

    if MatProp== 'AlGaAs_KhalatpourNatPhot2021' : 
        # Al_xGa_{1-x}As for G6** samples in https://doi.org/10.1038/s41566-020-00707-5
        Eclist = 1.01*xlist 
        mclist = 0.067+0.083*xlist # VurgaftmanJAP2001
        Alloylist = xlist*(1-xlist )*1 # 1 eV betweeen gamma points in AlAs and GaAs VurgaftmanJAP2001
        KanePar = 22.67 # Eg/meff for Eg=1.519 eV and meff=0.067
    elif MatProp=='AlGaAs_YiPRB2010': 
        # Al_xGa_{1-x}As from https://doi.org/10.1103/PhysRevB.81.235325
        # Standard value used in https://doi.org/10.1063/1.4962646
        Eclist = 0.831*xlist 
        mclist = 0.067+0.083*xlist # VurgaftmanJAP2001 
        Alloylist = xlist*(1-xlist)*1 # 1 eV betweeen gamma points in AlAs and GaAs VurgaftmanJAP2001
        KanePar = 22.67 # Eg/meff for Eg=1.519 eV and meff=0.067
    elif MatProp=='AlGaAs_NRC':
        # Al_xGa_{1-x}As used at NRC Ottawa according to S.G. Razavipour, Mail 28 March 2024 to Andreas Wacker
        # Page 39 of his thesis https://uwspace.uwaterloo.ca/bitstream/handle/10012/7933/Razavipour_Seyed.pdf?sequence=1
        Eclist = 0.65*(1.36+0.22*xlist)*xlist 
        mclist = 0.067+0.083*xlist # VurgaftmanJAP2001 
        Alloylist = xlist*(1-xlist)*1 # 1 eV betweeen gamma points in AlAs and GaAs VurgaftmanJAP2001
        KanePar = 22.67 # Eg/meff for Eg=1.519 eV and meff=0.067
    elif MatProp=='InPmatched': 
        # x=0 is Ga0.47In0.53As, x=1 is Al0.48In0.52As dataVurgaftmanJAP2001 
        Ec = [] ; mc = [] ; Alloy=[]
        for i in range(len(xlist)):
            if(xlist[i]==0): #
                Ec.append(0.)
                mc.append(0.043)  # VurgaftmanJAP2001
                Alloy.append(0.2) # (Eg_GaAs-Eg_InAs)*0.73*x*(1-x)
            elif(xlist[i]==1): # 
                Ec.append(0.52)   # VurgaftmanJAP2001
                mc.append(0.073)   # VurgaftmanJAP2001
                Alloy.append(0.5) # (Eg_AlAs-Eg_InAs)*0.73*x*(1-x)
            else:
                print("*** ERROR in CalcLAyerParam: x=", xlist[i]," not defined for InPmatched")
                sys.exit()
        KanePar = 18.3488 # Eg/meff for Eg=0.816 eV  and meff=0.043, VurgaftmanJAP2001 Ga0.47In0.53As
        Eclist=np.array(Ec)
        mclist=np.array(mc)
        Alloylist=np.array(Alloy)
    else:
        print("*** ERROR in CalcLAyerParam: MatProp=",MatProp," not defined")
        sys.exit()
        
    return Eclist,mclist,Alloylist,KanePar 
################## End of function calcLayerParam #######################      


def calcZmat(FuncC,FuncV,zfull,Nper,Nz,Source):
    """ Calculates the z-matrices for levels with periodicity condition

    Parameters
    ----------
    FuncC : float array [Nv,(2*Nper+1)*Nz]
        Conduction band components
    FuncV : float array [Nv,(2*Nper+1)*Nz]
        Valence band components
    zfull : float array [(2*Nper+1)*Nz]
        z-values in [nm]
    Nper : Integer 
        Number of additional modules in each direction
    Nz : Integer
        Number of z points per module
    Source : String
        Name of calling program to identify Warning

    Returns
    -------
    Z0 : float array [Nv,Nv]
        intra-module z-matrix elements devided by module length d
    Z1 : float array [Nv,Nv]
        inter-module z-matrix elements [mod+1,mod] devided by module length d
    Z2 : float array [Nv,Nv]
        inter-module z-matrix elements [mod+2,mod] devided by module length d 
        
    """
    
    import numpy as np
    
    Nv=len(FuncC[:,0])
    dz=zfull[1]-zfull[0]
    norm=np.zeros((Nv,Nv))
    norm1=np.zeros((Nv,Nv))
    Z0=np.zeros((Nv,Nv))
    Z1=np.zeros((Nv,Nv))
    Z2=np.zeros((Nv,Nv))
    
    for v1 in range(Nv):
        for v2 in range(Nv):
            Z0[v1,v2]=sum(FuncC[v1,:]*zfull[:]*FuncC[v2,:]
                          +FuncV[v1,:]*zfull[:]*FuncV[v2,:])/Nz
            norm[v1,v2]=sum(FuncC[v1,:]*FuncC[v2,:]
                            +FuncV[v1,:]*FuncV[v2,:])*dz
            
            Z1[v1,v2]=sum(FuncC[v1,0:2*Nper*Nz]*zfull[Nz:]*FuncC[v2,Nz:]
                          +FuncV[v1,0:2*Nper*Nz]*zfull[Nz:]*FuncV[v2,Nz:])/Nz
            norm1[v1,v2]=sum(FuncC[v1,0:2*Nper*Nz]*FuncC[v2,Nz:]
                             +FuncV[v1,0:2*Nper*Nz]*FuncV[v2,Nz:])/Nz
            Z2[v1,v2]=sum(FuncC[v1,0:(2*Nper-1)*Nz]*zfull[2*Nz:]*FuncC[v2,2*Nz:]
                          +FuncV[v1,0:(2*Nper-1)*Nz]*zfull[2*Nz:]*FuncV[v2,2*Nz:])/Nz

    
    file="norm_"+Source+".log"
    np.savetxt(file, norm, fmt='%.5e')
    test=np.abs(norm-np.eye(Nv))     
    diff=np.max(test)
    if diff > 1e-4:
        print("** WARNING: intramodule Levels not orthonormal in ",Source)
        print("** maxError= %1.1e" % diff," at ",
              np.unravel_index(np.argmax(test),test.shape),
              " See file",file)
        
    file="norm1_"+Source+".log"
    np.savetxt(file, norm1, fmt='%.5e')
    test=np.abs(norm1)     
    diff=np.max(test) 
    if diff > 1e-4:        
        print("** WARNING: intermodule Levels not orthonormal in ",Source)
        print("** maxError= %1.1e" % diff," at ",
              np.unravel_index(np.argmax(test),test.shape),
              " See file",file,)
    
        
    return Z0,Z1,Z2
################ End of calcZmat #####################
        

def calcMat_from_Mat0(mat0,mat1,mat2,diff_period,Np,Nv):
    """ Establishes the full matrix for levels with periodicity condition
    
    Parameters
    ----------
    mat0 : float array [Nv,Nv]
        intra-module matrix elements
    mat1 : float array [Nv,Nv]
        inter-module matrix elements [mod+1,mod] 
    mat2 : float array [Nv,Nv]
        inter-module matrix elements [mod+2,mod] 
    diff_period : float
        shift for module to right.
    Np : integer
        Number of additional modules in each direction       
    Nv : TYPE
        Number of levels per module

    Returns
    -------
    mat : float array [(2*Np+1)*Nv,(2*Np+1)*Nv]
        matrix for the full system

    """
    
    import numpy as np
    Nmat=(2*Np+1)*Nv
    mat=np.zeros((Nmat,Nmat))
    for ip in range(2*Np+1):
        mat[ip*Nv:(ip+1)*Nv,ip*Nv:(ip+1)*Nv]=mat0+diff_period*(ip-Np)*np.eye(Nv) 
    for ip in range(2*Np):
        mat[(ip+1)*Nv:(ip+2)*Nv,ip*Nv:(ip+1)*Nv]=mat1
        mat[ip*Nv:(ip+1)*Nv,(ip+1)*Nv:(ip+2)*Nv]=np.transpose(mat1)
    for ip in range(2*Np-1):
        mat[(ip+2)*Nv:(ip+3)*Nv,ip*Nv:(ip+1)*Nv]=mat2
        mat[ip*Nv:(ip+1)*Nv,(ip+2)*Nv:(ip+3)*Nv]=np.transpose(mat2)
    delta= np.max(abs(mat-np.transpose(mat)))
    if delta> 1.e-5*np.max(abs(mat)):
        print("* WARNING in calcMat_from_Mat0 with diff=",diff_period,": mat not symmetric, error=",delta)
    return (mat+np.transpose(mat))/2
################ End of calcMat_from_Mat0  #####################


def calcMat_for_mf(Cl, mf_module):
    """ Calculates the Hamiltonian matrix for the mean field for states of class Cl

    Parameters
    ----------
    Cl : Class
        Provides wave functions and related data 
    mf_module: float array[Cl.Nz]
        mean field in eV for data points of Cl.zlist within the 
        central module of length Nz

    Returns
    -------
    The matrix for the MF-Hamiltonian with dimension [(2*Nper+1)*Nnu]^2

    """

    import numpy as np
    import sys

    if len(mf_module)!=Cl.Nz:
        print("ERROR in calcMat_for_mf: Length of mf_module does not agree with Nz")
        sys.exit()
        
    Nv=Cl.Nnu
    Np=Cl.Nper
    Nz=Cl.Nz
    dz=Cl.zlist[1]-Cl.zlist[0]

    mf_full=np.zeros(len(Cl.zlist))
    for i in range(2*Np+1):
        mf_full[i*Nz:(i+1)*Nz]=mf_module
    
    mf0=np.zeros((Nv,Nv))
    mf1=np.zeros((Nv,Nv))
    mf2=np.zeros((Nv,Nv))

    for v1 in range(Nv):
        for v2 in range(Nv):
            mf0[v1,v2]=sum(Cl.FuncC[v1,:]*mf_full[:]*Cl.FuncC[v2,:]
                          +Cl.FuncV[v1,:]*mf_full[:]*Cl.FuncV[v2,:])
            mf1[v1,v2]=sum(Cl.FuncC[v1,0:2*Np*Nz]*mf_full[Nz:]*Cl.FuncC[v2,Nz:]
                          +Cl.FuncV[v1,0:2*Np*Nz]*mf_full[Nz:]*Cl.FuncV[v2,Nz:])
            mf2[v1,v2]=sum(Cl.FuncC[v1,0:(2*Np-1)*Nz]*mf_full[2*Nz:]*Cl.FuncC[v2,2*Nz:]
                          +Cl.FuncV[v1,0:(2*Np-1)*Nz]*mf_full[2*Nz:]*Cl.FuncV[v2,2*Nz:])

    return calcMat_from_Mat0(mf0*dz, mf1*dz, mf2*dz, 0, Np, Nv)
################ End of calcMat_for_mf  #####################


def calcWannier1(Cl, thlist, Eclist, mclist, E_Kane, structure, Nq,
                 E_min_search=0.001, Delta_search=0.001, izz=-1, mix=0.5):
    """ Calculates Wannier functions for periodic layered structures by two band model The Wannier functions are maximally locaized in the module [0,d)

    Parameters
    ----------
    Cl : Class
        provides input values for
        Nnu: Integer
            number of levels per module
        Nper: Integer
            number of modules shifted to each side levels per module
        Nz: Integer
            number of z-points per module
    thlist : float array[Nlayer]
        List of layer thicknesses in nm
    Eclist : float array[Nlayer]
        List of condiction band minima in eV
    mclist :  float array[Nlayer]
        List of effective masses at Gamma point in units of electron mass
    E_Kane: float
        Kane parameter in eV
    structure: Character, short form denoting the device simulated
    Nq : Integer
        Number of q-values used for Bloch states
    E_min_search : float, optional with default 0.001.
        Minimal energy of lowest band in eV above the minimum Eclist value.
    Delta_search : float, optional with default 0.005.
        Minimal energy difference between bands in eV.
    izz : int, optional with default -1
        For izz>=0, the code plots (i) the Energies (minibands),
        (ii) the A and B coefficients and (iii) the wave functions 
        at z[izz] for each q to detect problems.
    mix : float or complex, optional with default 0.5
        Admixture of first line solution for eigenvector

    Returns
    -------
    Content of Class Cl
        Cl.H0: Hamiltonian in central module in eV
        Cl.H1: H(right mod, mod) in eV
        Cl.H2: H(right mod, left mod) in eV
        Cl.Z0: z_ij in central module in units of d 
        Cl.Z1: z(right mod, mod) in units of d         
        Cl.Z2: z(right mod, left mod) in units of d 
        Cl.zlist[iz]: z-values in nm of length (2*Nper+1)*Nz
        Cl.FuncC[v, iz]: Real Conduction band components in 1/sqrt(nm)
        Cl.FuncV[v, iz]: Real Valence band components in 1/sqrt(nm)
        Cl.eFd_H: Field for Hamiltonian in eV [here 0]
        Cl.EcPot[interface,i]: Heterostructure potential in eV i=0: z, i=1: Ec
        Cl.d module length in nm
        Cl.type="Wannier"
    
    Hints
    -------
    For small miniband gaps (check with izz=10), there is a pronounced 
    q-dependence and huge values of Nq are required.
    States with energies above the barriers are less localized and 
    require larger values of Nper for normalization.  
    
    Largely based on Zakaria Mohamed (Bachelor thesis, Lund University 2023)
    """
    
    import numpy as np
    from scipy.optimize import root_scalar
    import scipy.constants as cd
    import matplotlib.pyplot as plt
    
    # constants    
    qe = cd.e # electric charge of electron
    me = cd.m_e# mass of electron
    hbar = cd.hbar 
    C = np.sqrt(me*qe)* 1e-9 / hbar 
    
    # Transformation of input for usuage below
    Nz=Cl.Nz
    Nband=Cl.Nnu
    Nper=Cl.Nper
      
    # Define the boundaries of each layer
    bounds = np.zeros(len(thlist)+1)
    bounds[1:] = np.cumsum(thlist)
    d = sum(thlist) #  thickness of module in nm
    
    Evlist = Eclist - (E_Kane*mclist) #Valence band offset 
    
    # Define q values in 1/nm for miniband which are
    # evenly spaced in the Brillioun zone, symmetric in q 
    # and half a spacing from boundaries at +-pi/d
    q = np.linspace(-np.pi/d*(1-1/Nq), np.pi/d*(1-1/Nq), Nq) 
        
    zmod = np.linspace(0, d, Nz, endpoint=False) # z values in one module in nm
    dz = zmod[1]-zmod[0]
    zfull = np.linspace(-Nper*d, (Nper+1)*d, (2*Nper+1)*Nz, endpoint=False)
    
    
    def calc_k_m(E): # function to calculate the effective mass and k for each layer
        m = (E- Evlist)/E_Kane
        k = np.sqrt(2*m*(E-Eclist) + 0j)*C # in 1/nm
        return k, m
    
    
    def layer_matrices(E): # function to calculate the tranfer matrices for each layer
        k, m = calc_k_m(E)
        k1=np.roll(k,-1) # at index n+1
        beta = (np.roll(m,-1)/m) # expression for beta
        co=np.real(np.cos(k*thlist/2))
        co1=np.roll(co,-1)
        si=np.real(np.sinc(k*thlist/2/np.pi)*thlist/2)
        si1=np.roll(si,-1)
        M = np.real(np.array([[co*co1-beta*k**2*si*si1, si*co1+beta*co*si1], #matrix of current layer
                     [-co*si1*k1**2-beta*k**2*si*co1, -si*si1*k1**2+beta*co*co1]]))
        
        M = np.rollaxis(M, 2)# shift axis of the matrix so that first index gives layer
        return M #returns Matrices M_n 

    
    def moduleprod(E):
        md = layer_matrices(E)
        result = md[0]
        for matrix in md[1:]: # iterate over matrices, except first matrix
            result = np.matmul(matrix, result) # multiply matrices
        return result # return product(matrix of final layer)
    
    
    def det_func(E, q):#def det_func(E):# the determinant that must be zeroed
        mat=moduleprod(E)
        return mat[0,0]+mat[1,1]-2*np.cos(q*d)

    
    def rootfinder(q):   
        # Define the bounds of the energy search interval
        E_min = E_min_search+min(Eclist)
        E_max = E_min+Delta_search
    
        # Find all the roots using root_scalar
        roots = []
        while True:
            if np.sign(det_func(E_min, q)) != np.sign(det_func(E_max, q)):
                sol = root_scalar(det_func, bracket=[E_min, E_max], args=(q,), method='brentq')
                roots.append(sol.root)
                E_min = sol.root + Delta_search
                E_max = E_min + Delta_search
            else:
                E_min = E_max
                E_max += Delta_search
    
            # Stop if the maximum number of roots is found or if the search interval is too large
            if len(roots) >= Nband:
                break
        return roots


    def rootsarr(Nq):#function to store the roots for each q value
        roots_arr = np.zeros((Nq, Nband, 3), dtype=np.complex128) # Initialize an array to store the roots for each q value
        
        accDetM=0.
        worstEq=[0.,0.]
        for i in range(int((Nq+1)/2.)): # range(Nq);
            roots = rootfinder(q[i])# Find the roots for the current q value           

            for j in range(Nband):
    
                M = moduleprod(roots[j]) # Calculate the module product for the current root
                # Check Accuracy
                acc=abs(np.linalg.det(M)-1)
                if acc >=accDetM:
                    accDetM=acc
                    worstEq=[roots[j],q[i]]
                         
                # Obtain co-effiecients A and B which provide
                # Psi_{-q}(z)=Psi^*_q(z)
                # C(-q)=  C^*(q) is prefactor of cos 
                # D(-q)=  D^*(q) is prefactor of z*sinc
                # From upper equation
                C0u = - M[0,1]
                D0u = M[0,0] - np.exp(1j*q[i]*d)
                # From lower equation
                C0 = M[1,1] - np.exp(1j*q[i]*d) 
                D0 = -M[1,0]           
                
                C=C0+mix*C0u                
                D=D0+mix*D0u
                
                # Store the root and its associated values in the roots_arr array
                roots_arr[i,j,:] = np.array([roots[j], C, D])
                roots_arr[(Nq-1-i),j,:] = np.array([roots[j], np.conjugate(C), np.conjugate(D)])
            
        if accDetM>1.e-6:       
            print("* WARNING in calcwannier1: Determinant misses 1 by",accDetM," at E,q=",worstEq)
            print("* This may indicate lacking numerical accuracy in the transmission matrix")
            print()   
        return roots_arr
    
    
    def psi_Cfunc(A, B, kloc, zmiddle, z_arr):#function to construct conduction band wavefunction
        return A*np.cos(kloc * (z_arr - zmiddle))+B*np.sinc(kloc * (z_arr - zmiddle)/np.pi)*(z_arr - zmiddle)
    
    def psiV_func(E, Evlist, grad):#function to calculate valence band wavefunction
        const = np.sqrt(E_Kane*me*qe/2)*(hbar/me)*1e9
        return (1/(E - Evlist))*(const/qe)*grad
    

    def derivative_arr(i, arr):#bespoke derivative calculator with the correct Bloch boundary conditions
        del_arr = (np.roll(arr, -1) - np.roll(arr, 1))/ (2*dz)
        del_arr[0] = (arr[1] - np.exp(-1j*q[i]*d)*arr[-1])/ (2*dz)
        del_arr[-1] = (np.exp(1j*q[i]*d)*arr[0]-arr[-2])/ (2*dz) #NEW
        
        return del_arr
        
    
    def calculate_Bloch(q, v):
    
        # Initialize arrays for the conduction and valence band wavefunctions
        psiC_arr = np.zeros(len(zmod), dtype=np.complex128)
        psiV_arr = np.zeros(len(zmod), dtype=np.complex128)
    
        # Get the coefficients for the current energy eigenvalue and wavevector
        coeff = df[q,v,:]
        E = coeff[0]
        AB = coeff[1:].reshape((2,1))
    
        # Obtain k  and layer matricies for the given energy
        k, _ = calc_k_m(E)
        Mlist = layer_matrices(E)
    
        ev_arr = np.zeros(len(zmod))
        for i in range(len(bounds)-1):
            # Mask to select the points in the current layer
            mask = (zmod >= bounds[i]) & (zmod < bounds[i+1])
            ev_arr[mask]=Evlist[i]   #NEW
    
            # Calculate the conduction band wavefunction for the current layer
            psiC_arr[mask] = psi_Cfunc(AB[0], AB[1], k[i], bounds[i]+thlist[i]/2, zmod[mask])
    
            # Update the coefficients for the next layer
            AB = Mlist[i] @ AB
    
        # Calculate the derivative of the conduction band wavefunction
        del_arr = derivative_arr(q, psiC_arr)
    
        # Calculate the valence band wavefunction for each point in the z-direction
        for x in range(len(zmod)):
            psiV_arr[x] = psiV_func(E, ev_arr[x], del_arr[x])
            #psiV_arr.append(psiV_func(E, ev_arr[x], del_arr[x]))
    
        # Convert the list of valence band wavefunction values to a numpy array
        #psiV_arr = np.array(psiV_arr, dtype=np.complex128)
    
        # Normalize the wavefunctions
        norm_const = sum((abs(psiC_arr)**2 + abs(psiV_arr)**2)*dz)
        psiC_arr, psiV_arr = psiC_arr/np.sqrt(norm_const), psiV_arr/np.sqrt(norm_const)
    
        # Return the normalised conduction and valence wave-functions array
        return np.array([psiC_arr, psiV_arr])

    
    def Total_Bloch(v):
        Bloch_arr = np.zeros((Nq, 2, Nz), dtype = np.complex128) #initialize array to hold the Bloch wavefunctions for all q NEW
    
        for f in range(Nq):# loop over all q-values and calculate the Bloch wavefunctions for a given band v
            Bloch_arr[f,:] = calculate_Bloch(f,v)
            
        return Bloch_arr

        
    def BlochPhase2(arr):
        Xarr = np.zeros(Nq, dtype=np.complex128)
        Harr= np.zeros((2,Nz),dtype=np.complex128)
        Darr= np.zeros((2,Nz),dtype=np.complex128)
        for i in range(Nq):
            for j in range(2):
                Harr[j,:] = arr[i,j,:]*np.exp(-1j*q[i]*zmod[:])
                if i==0:
                    Darr[j,:] = (arr[i+1,j,:]*np.exp(-1j*q[i+1]*zmod[:])
                                -arr[Nq-1,j,:]*np.exp(-1j*(q[Nq-1]-2*np.pi/d)*zmod[:]))*Nq*d/4/np.pi                                
                elif i==Nq-1:
                    Darr[j,:] = (arr[0,j,:]*np.exp(-1j*(q[0]+2*np.pi/d)*zmod[:])
                               -arr[i-1,j,:]*np.exp(-1j*q[i-1]*zmod[:]))*Nq*d/4/np.pi
                else:
                    Darr[j,:] = (arr[i+1,j,:]*np.exp(-1j*q[i+1]*zmod[:])
                               -arr[i-1,j,:]*np.exp(-1j*q[i-1]*zmod[:]))*Nq*d/4/np.pi
            
            Xarr[i]=1j*dz*sum(np.conjugate(Harr[0,:])*Darr[0,:]
                             +np.conjugate(Harr[1,:])*Darr[1,:])
     
        xv = np.sum(Xarr)/Nq#take average Xv(q) over all q

        ishift=np.floor(xv.real/d) # module where xv is located
        
        sX = Xarr - xv+ishift*d # see Eq(16) of BrunoPRB2007
        if Nq%2 ==0:
            i0=int(Nq/2)
            sq0=sum(sX[0:i0]) #Estimate for 0 which is between those two
        else:
            i0=int((Nq-1)/2)
            sq0=sum(sX[0:i0])+sX[i0]/2
        phase = (np.cumsum(sX)-sX/2-sq0)*2*np.pi/(Nq*d)
        
        return phase


    ##### Code to run  #####

    df = rootsarr(Nq)# make roots_arr global for ease of access to values
    # df is array[Nq, Nband, 3] last index 0: E, 1: A, 2:B
    
    if izz >= 0:
        for v in range(Nband):
            plt.plot(q[:],df[:,v,0].real)            
        plt.xlabel(r"$q\quad (nm^{-1})$")
        plt.ylabel(r"E \quad (eV)$")
        plt.title('Minibands')
        plt.show()

    for v in range(Nband):
        
        Bloch_funcs = Total_Bloch(v)
        
        if izz >=0:
            ## Coefficients for band
            plt.plot(q[:],df[:,v,1].real,label="Re A")
            plt.plot(q[:],df[:,v,1].imag,label="Im A")            
            plt.plot(q[:],df[:,v,2].real,label="Re B")
            plt.plot(q[:],df[:,v,2].imag,label="Im B")            
            plt.title('coeffs for band '+str(v))
            plt.legend()            
            plt.xlabel(r"$q\quad (nm^{-1})$")
            plt.show()
            
            ## Wave function at z[izz]
            plt.plot(q[:],Bloch_funcs[:,0,izz].real,label="Re cond")
            plt.plot(q[:],Bloch_funcs[:,0,izz].imag,label="Im cond")
            plt.plot(q[:],Bloch_funcs[:,1,izz].real,label="Re val")
            plt.plot(q[:],Bloch_funcs[:,1,izz].imag,label="Im val")
            plt.title('Bloch function for band '+str(v))
            plt.legend()            
            plt.xlabel(r"$q\quad (nm^{-1})$")
            plt.ylabel(r"$\Psi_{Bloch} ($"+str(round(zmod[izz],2))+r"$nm)\quad (nm^{-0.5})$")
            plt.show()
            
                    
        phase = BlochPhase2( Bloch_funcs ) 
               
        fullarr = np.zeros((Nq, 2, (2*Nper+1)*Nz), dtype=np.complex128) 
        for jq in range(Nq):
            for iper in range(-Nper, Nper+1):
                fullarr[jq,:,(iper+Nper)*Nz:(iper+Nper+1)*Nz] = np.exp(1j*phase[jq])*Bloch_funcs[jq,:,:]*np.exp(1j*iper*q[jq]*d)
        
        wf=np.sum(fullarr, axis=0)/Nq # Determine Wannier functions
        
        zz=np.max(abs(np.imag(wf[:,:])))
        zz2=np.max(abs(np.real(wf[:,:])))
        
        if zz>1e-6*zz2 :
            print("** WARNING in calcWannier1: the maximum imaginary part of Wannier func is ", zz," at band ",v)
    
        Cl.FuncC[v,:]=np.real(wf[0,:])
        Cl.FuncV[v,:]=np.real(wf[1,:])
        Cl.H0[v,v]= sum(np.real(df[:,v,0]))/Nq
        Cl.H1[v,v]= sum(np.real(df[:,v,0])*np.cos(d*q[:]))/Nq
        Cl.H2[v,v]= sum(np.real(df[:,v,0])*np.cos(2*d*q[:]))/Nq


    Cl.Z0, Cl.Z1, Cl.Z2 =calcZmat(Cl.FuncC,Cl.FuncV,zfull,Nper,Nz,"calcWannier")
    
    Cl.zlist=zfull
    
    Cl.eFd_H=0.
    Cl.d=d
    Ecprel=[]
    for iper in range(-Nper,Nper+1):
        for il in range(len(thlist)):
            Ecprel.append([iper*d+bounds[il],Eclist[il]])
            Ecprel.append([iper*d+bounds[il+1],Eclist[il]])
    Cl.EcPot=np.array(Ecprel)
    Cl.structure=structure
    Cl.type="Wannier"    
################## End of function calcWannier1 ###################


def create_NEGF_input(Cl, thlist, Eclist, mclist, E_Kane,
                      dope_range, dope_dens, alloylist,
                      Nimp=5, eta=0.2, lamb=10, Nperout=3):
    """ Output for usage in NEGF8 code 
    
    Parameters
    ----------
    Cl : Class
        contains info about levels to write out
    thlist : float list
        thicknesess of layers 
    Eclist : float list
        Potentials of layers
    mclist : float list
        Potentials of layers
    E_Kane : float
        Kane energy in eV
    dope_range : float list[2]
        starting and end point of doping in nm
    dope_dens : float 
        density in 1/cm^3    
    alloylist : float list
        Alloy parameters
    Nimp : int, optional with default 5
        Number of discrete impurity layers covering dope_range
    eta: float, optional with default 0.2
        RMS height of interface roughness in nm 
    lamb: float, optional with default 10
        lateral correlation length of interface roughness in nm
    Nperout: int, optional with default 3
        restrict periods for outout wavef.dat, wavev.dat, structureV.dat

    Returns
    writes to files matrix.dat, wavef.dat, wavev.dat, negft7.inp, 
    scatt3.inp gw.inp and structureV.dat
    """

    import numpy as np
    from pathlib import Path
    import sys

    def pr(x):
        return str(round(x,5))
    
    if(Nperout>Cl.Nper):
        print("*** Error in create_NEGF_input: Nperout=",Nperout,">Nper=",Cl.Nper)
        sys.exit()
        
    Evlist = Eclist - (E_Kane*mclist) #Valence band offset 
    NS=len(thlist)
    bounds = np.zeros(len(thlist)+1)
    bounds[1:] = np.cumsum(thlist)

    out= open("matrix.dat", "w")
    out.write(str(Cl.eFd_H)+"   |eFd \n")
    out.write(str(Cl.Nnu)+"   |Nnu \n")
    np.savetxt(out,Cl.H0,header="H0",fmt="%.4e")
    np.savetxt(out,Cl.H1,header="H1",fmt="%.4e")  
    np.savetxt(out,Cl.Z0,header="Z0",fmt="%.4e")
    np.savetxt(out,Cl.Z1,header="Z1",fmt="%.4e")  
    np.savetxt(out,Cl.H2,header="H2",fmt="%.4e")
    np.savetxt(out,Cl.Z2,header="Z2",fmt="%.4e")
    out.close()

    mat=np.zeros((Cl.Nz*(2*Nperout+1),Cl.Nnu+1))
    mat[:,0]=Cl.zlist[(Cl.Nper-Nperout)*Cl.Nz:(Cl.Nper+Nperout+1)*Cl.Nz]
    for v in range(Cl.Nnu):
        mat[:,v+1]=Cl.FuncC[v,(Cl.Nper-Nperout)*Cl.Nz:(Cl.Nper+Nperout+1)*Cl.Nz]
    out= open("wavef.dat", "w")
    out.write(str((2*Nperout+1)*Cl.Nz)+"     "+str(Cl.Nnu)+"\n")
    out.write(str(Cl.d)+"\n")
    out.write(str(Cl.d/Cl.Nz)+"\n")
    for i in range(Cl.Nnu):
        out.write(str(Cl.H0[i,i])+"  ")
    out.write("\n")
    np.savetxt(out,mat,fmt="%.5e")      
    out.close()

    for v in range(Cl.Nnu):
        mat[:,v+1]=Cl.FuncV[v,(Cl.Nper-Nperout)*Cl.Nz:(Cl.Nper+Nperout+1)*Cl.Nz]
    out= open("wavev.dat", "w")
    out.write(str((2*Nperout+1)*Cl.Nz)+"     "+str(Cl.Nnu)+"\n")
    out.write(str(Cl.d)+"\n")
    out.write(str(Cl.d/Cl.Nz)+"\n")
    for i in range(Cl.Nnu):
        out.write(str(Cl.H0[i,i])+"  ")
    out.write("\n")
    np.savetxt(out,mat,fmt="%.5e")      
    out.close()

    out= open("negft7.inp", "w")
    out.write("1  "+str(Cl.Nnu)+"  1000   700  |Nper, Nnu (used), NE, NK\n")
    out.write("0  1          | Nh,Igauge (1=Lorenz,2=Coulomb)\n")
    out.write("***           |Temp(K)\n")
    out.write("0.000 0.0   1 |eFdmin(eV), DeFd, NeFd\n")
    out.write("0.000 0.0   1 |eFacdmin(eV), DeFacd, NeFacd\n")
    out.write("0.001 0.0   1 |omegamin(eV), Domega, Nomega\n")
    out.write("0.0 0.0       |Emaxadd, Eminsub(eV) (artificial modification)\n")
    out.write("2.0E-04         |gen (Relative Accuracy)\n")
    out.write("60 2 0.8 60 |Niter, Iconf (1=LinMix, 2=Broyden), Bei, Nhist\n")
    out.write(str(Path().absolute())+"/\n")
    out.write(".FALSE.    | Read initial Sigma/Meanfield from *.ein files\n")
    out.write("../        | Relative path for *.ein files\n")
    out.write(".TRUE.     | Use of meanfield\n")
    out.write(".FALSE.    | Use of Principal value Integrals\n")
    out.write(".FALSE.    | Use of subSigmaGW\n")
    out.write(".FALSE.    | Use of lock algorithm\n")
    out.write("20.0       | Level of losses\n")
    out.close()

    out=open("scatt3.inp", "w")
    out.write("0.003 0.5 |Etyp0 [eV],EtypSlope  provides Etyp=Etyp0+EtypSlope*kBT\n")
    out.write(str(min(Nperout,2))+"  5 |Nperwaveloc, Nred: Nneighbor periods, fraction of points used\n")
    out.write(".TRUE. |Use Interface roughness with the following parameters\n")
    out.write("1 | Autocorrelation function: 1=exponential, 2=Gaussian\n")
    out.write(str(NS)+"  |NS Number of Interfaces with z, ipos, DEc, DEv, lambda, eta\n")
    zmodule=Cl.zlist[Cl.Nper*Cl.Nz:(Cl.Nper+1)*Cl.Nz]
    for i in range(NS):
        out.write(str(bounds[i])+"  "
                  +str(np.argmin(np.abs(zmodule-bounds[i])))+"  "
                  +str(round(Eclist[i]- Eclist[i-1],5))+"  "
                  +str(round(Evlist[i]- Evlist[i-1],5))+"  "
                  +str(round(eta,5))+"  "+str(round(lamb,5))+"\n")
    out.write(".TRUE.  |Use Impurity scattering with the following parameters\n")
    out.write("5 |Nphi (number of angles for ion-imp)\n")
    out.write(str(Nimp)+"  |Nimp: Number of impurity layers with z, weight for delta layers\n")
    
    for i in range(Nimp):
        out.write(pr(dope_range[0]+(dope_range[1]-dope_range[0])*(i+0.5)/Nimp)+"  "
                  +pr(1./Nimp)+"\n")
              
    out.write(".TRUE. |Use AlloyScattering (Parameter in structure.dat)\n")
    out.write(".TRUE. |Use Accoustic phonons\n")
    out.write(".TRUE. |Use valence band offset in interface roughness calculation\n")
    out.write("0.0199999996  |Margin [eV] for calculating SigmaRetDivergenges\n")
    out.close()

    out= open("gw.inp", "w")
    out.write(".FALSE.    | Using a special Etyp for gw\n")
    out.write("0.010      | Typcal Etyp for gw\n")
    out.write("2.0        | Parameter for the Epl in Fcoul\n")
    out.write(".TRUE.     | Using mean electron temperature\n")
    out.write("3          | Dimensionality for screening (2 or 3\n")
    out.write(".TRUE.     | Use of exchange")
    out.close()

    for v in range(Cl.Nnu):
        mat[:,v+1]=Cl.FuncC[v,(Cl.Nper-Nperout)*Cl.Nz:(Cl.Nper+Nperout+1)*Cl.Nz]
    mat1=np.zeros((Cl.Nz*(2*Nperout+1),6))
    mat1[:,0]=Cl.zlist[(Cl.Nper-Nperout)*Cl.Nz:(Cl.Nper+Nperout+1)*Cl.Nz]
    for iz in range(Cl.Nz*(2*Nperout+1)):
        zmod=mat1[iz,0]%Cl.d
        for i in range(len(thlist)):
            if zmod >= bounds[i] and  zmod < bounds[i+1] :
                 mat1[iz,1]=Eclist[i]
                 mat1[iz,2]=Evlist[i]
                 mat1[iz,3]=mclist[i]
                 mat1[iz,5]=alloylist[i]
        if zmod >= dope_range[0] and  zmod < dope_range[1]:
            mat1[iz,4]=dope_dens
    dope_sum=np.sum(mat1[:,4])*(Cl.zlist[1]-Cl.zlist[0])/(2*Nperout+1)
    mat1[:,4]=mat1[:,4]*dope_dens*(dope_range[1]- dope_range[0])/dope_sum
    out= open("structureV.dat", "w")
    out.write("# Z [nm], Ec [eV], Ev [eV], meff, Dop [1/cm^3], x*(1-x)*DeltaEC^2 [ev^2]\n")
    np.savetxt(out,mat1,fmt="%.5e")      
    out.close()    
################## End of function create_NEGF_input ##############


def plotter(eFd_plot,Cl,
            print_ext="No", zrange=[2,0], Erange=[2,0],
            Nlevels=-1, show_eFd=True, show_type=True, scale=0.3, squared=True,
            versHeterostructure="blue",
            colors=["black","green","blue","red","cyan","orange","magenta",
                    "grey","grey","grey","grey","grey","grey","grey","grey",
                    "grey","grey"],
            thickstyles=[2,3,3,3,3,3,3,2,2,2,2,1,1,1,1,1,1]
            ):
    """ plots the functions from module Cl, which satisfy periodicity
    
    Parameters
    ----------
    eFd_plot : float
        bias per period, for which the functions shall be plotted in V
    Cl : Class
        levels with periodicity condition to plot
    print_ext : Logical, optional with default "No"
        Extension for file to save (e.g. "pdf"). 
    zrange : float array[2] optional with default [2,0]
        Min,Max to plot in nm, use all for Min>Max (default).
    Erange : float array[2] optional with default [2,0]
        Min,Max to plot in eV, use all for Min>Max (default).
    Nlevels : Integer, optional with default -1
        Number of levels per module to print, plot all for negative value (default)
    show_eFd : Logical, optional with default True
        Prints the value of eFd_plot at left lower corner
    show_type : Logical, optional with default True
        Prints Cl.type on right upper corner
    scale : float, optional with default 0.3
        scale factor for wave functions.
    squared : Logical, optional with default True
        for True the sum of squares for conduction and valance band is plotted
        for False only the conduction band component is plotted 
    versHeterostructure : text, optional with default "blue"
            a color for filling or, alternatively "lines"
    colors : list of colors, optional default["black","green","blue","red","cyan","orange","magenta",
            10"grey"],
        first entry: heterostructure potential for versHeterostructure="lines"
        subsequent entries: levels 
        requires nnu_plot+1 entries
    thickstyles : list of integers, optional
        first entry: heterostructure potential for versHeterostructure="lines"
        subsequent entries: levels 
        requires nnu_plot+1 entries
    
    Returns
    ----------
    NOTHING but shows figure and prints it

    Written by Andreas Wacker and Ekin Ãnder
    """
   
    import matplotlib.pyplot as plt
    import numpy as np
    import sys

    plt.rcParams.update({'font.size': 16})
    
    ## Levels to plot
    level_list=[] 
    if Nlevels<=0:
        nnu_plot=Cl.Nnu
    else:
        nnu_plot=Nlevels
        
    if nnu_plot>len(colors)-1:
        print('*** ERROR in plotter: colors not long enough, requires ',nnu_plot+1,' entries')
        sys.exit()
    if nnu_plot>len(thickstyles)-1:
        print('*** ERROR in plotter: thickstyles not long enough, requires ',nnu_plot+1,' entries')
        sys.exit()
    nper_plot=1
    
    linestyles=['solid','dashed','dotted','dotted','dotted','dashdot'] # used cyclic
    for iper in range(-nper_plot,nper_plot+1):
        for inu in range(nnu_plot): 
            #if ((iper==-1) and (inu==3)): # Level to be skipped
            #    pass   
            level_list.append([[inu,iper],colors[inu+1],linestyles[iper],thickstyles[inu+1]])

    ## Take data from Class Cl
    energies=np.zeros(nnu_plot)
    for i in range(nnu_plot):
        energies[i]=Cl.H0[i,i]-(eFd_plot-Cl.eFd_H)*Cl.Z0[i,i]
    
    ## Conduction band offset 
    if np.max(np.abs(Cl.MFlist))>1.e-8:
    	Ec=np.zeros((len(Cl.zlist),2))
    	Ec[:,0]=Cl.zlist
    	for i in range(len(Cl.zlist)):
            Ec[i,1]=Cl.MFlist[i]-eFd_plot*Cl.zlist[i]/Cl.d
            found=False
            for j in range(int(len(Cl.EcPot[:,0])/2)):
                if ((Ec[i,0] >= Cl.EcPot[2*j,0]) and (Ec[i,0] < Cl.EcPot[2*j+1,0])):
                    if found:
                       print('** ERROR in plotter: found two regions for cond band offest')                        
                    Ec[i,1]+=Cl.EcPot[2*j,1]
                    found=True
            if not(found):
            	print('** ERROR in plotter: found no regions for cond band offest')
    else: # draw straight lines between interfaces
    	Ec=Cl.EcPot.copy()
    	for i in range(len(Ec[:,0])):
            Ec[i,1]+=(-eFd_plot*Ec[i,0]/Cl.d)
                        
    Ec[:,1]=Ec[:,1]*1000# in meV


    def prepDraw(energies,Cl,scale,squared,eFd_plot,list_inu_iper):
        """ Provides z and psi for plotting
    
        Arguments:
        array energies[nnu] [in eV]
        array functions[nz,nnu+1] with columns z [in nm], Psi_nu(z) [in 1/sqrt(nm)]
        scale for wavefunction
        logical squared
        eFd [in eV]: bias per module
        list_inu_iper=[nu,iper], which should be extracted, Note nu=1,2,..,nnu
        
        returns
        array zarr[nz] [in nm]
        array farr[nz] [in meV] shifted wave function
        """
        
        inu=list_inu_iper[0]
        if (inu<0) or (inu>len(energies)):
            print("*** Error in prepDraw using  inu=",inu,"***")
            print("*** len(energies)=",len(energies),"***")
            sys.exit()
     
        iper=list_inu_iper[1]
        zarr=Cl.zlist[:]+iper*Cl.d
        if squared :
            farr=(scale*(Cl.FuncC[inu,:]**2+Cl.FuncV[inu,:]**2)+energies[inu]-iper*eFd_plot)*1000
        else:
            farr=(scale*Cl.FuncC[inu,:]+energies[inu]-iper*eFd_plot)*1000
        return zarr,farr
    ### End of prepDraw

    ## Drawing the Figure

    fig,ax = plt.subplots()

    #Axes
    ax.set_xlabel('Growth direction (nm)')
    ax.set_ylabel('Energy (meV)')
    # Increase Frame thickness
    for axis in ['top','bottom','left','right']:
        ax.spines[axis].set_linewidth(2)

    # increase tick width
    ax.tick_params(width=2)

    if zrange[1]>zrange[0]:
        ax.set_xlim(zrange[0],zrange[1])
    else:
        ax.set_xlim(-Cl.d,2*Cl.d)
    if Erange[1]>Erange[0]:
        ax.set_ylim(Erange[0]*1000,Erange[1]*1000)
    else:        
        ax.set_ylim((min(Cl.EcPot[:,1])-2*eFd_plot)*1000,
                    (max(Cl.EcPot[:,1])+eFd_plot)*1000)
             
    # Plotting the conduction band
    if versHeterostructure=="lines":
        ax.plot(Ec[:,0],Ec[:,1],color='black',linewidth=3)
    else:
        ax.fill_between(Ec[:,0],Ec[:,1], plt.ylim()[0],
                        color=versHeterostructure,alpha=0.15)

    # Plotting Psi
    for lev in level_list:
        zarr,farr=prepDraw(energies,Cl,scale,squared,eFd_plot,lev[0])
        ax.plot(zarr,farr,color=lev[1],linestyle=lev[2],linewidth=lev[3])

    # Extra info to print
    if show_eFd:
        props = dict(boxstyle='round', facecolor='wheat', alpha=0.8)
        ax.text(0.98*plt.xlim()[0]+0.02*plt.xlim()[1],0.975*plt.ylim()[0]+0.025*plt.ylim()[1],
                str(int(round(eFd_plot*1000)))+" mV per module",
                fontsize='x-small',
                verticalalignment='bottom',
                bbox=props)
                
    if show_type:
    	props = dict(boxstyle='round', facecolor='aquamarine', alpha=0.8)
    	ax.text(0.025*plt.xlim()[0]+0.975*plt.xlim()[1],
        	0.03*plt.ylim()[0]+0.97*plt.ylim()[1],
                Cl.type,
                fontsize='small',
                verticalalignment='top',
                horizontalalignment='right',
                bbox=props)
                
    plt.show()
    if print_ext != "No":
        fig.savefig('levels_'+Cl.structure+'_'+Cl.type+'_eFd'
                    +str(round(1000*eFd_plot))+'.'
                    +print_ext,bbox_inches='tight')
################## End of function plotter ########################


def calcWS(Cinp, CWS, eFd, mf_module=[0]):
    """ Calculates Wannier Stark states    

    Parameters
    ----------
    Cinp : Class
        Input levels
    CWS : Class
        Class to write the results (Initialized by Levels in calling program)
    eFd : float
        bias per module to be used for diagonalization
    mf_module : float array, optional with default [0]
        mean field in eV for data points of Cinp.zlist within the 
        central module of length Nz

    Returns
    -------
    Content of Class CWS

    """
    
    import numpy as np
    import sys
    
    Np=Cinp.Nper
    Nv=Cinp.Nnu
    Nmat=(2*Np+1)*Nv
    hmat=np.zeros((Nmat,Nmat))
    zmat=np.zeros((Nmat,Nmat))
    Nz=Cinp.Nz

    zmat=calcMat_from_Mat0(Cinp.Z0,Cinp.Z1,Cinp.Z2,1.,Np,Nv)    
    hmat=calcMat_from_Mat0(Cinp.H0,Cinp.H1,Cinp.H2,-Cinp.eFd_H,Np,Nv)
    hmat-=(eFd-Cinp.eFd_H)*zmat
    
    if np.max(np.abs(mf_module))>1.e-8:
    	if np.max(np.abs(Cinp.MFlist))>1.e-8:
    	    print("*** ERROR in calcEZ: Mean-field already included in class",Cinp)
    	    sys.exit()
    	hmat+=calcMat_for_mf(Cinp, mf_module)
    	for i in range(2*Np+1):
             CWS.MFlist[i*Nz:(i+1)*Nz]=mf_module
    	       
    energies,vec=np.linalg.eigh(hmat)
        
    zloc=np.diag( np.matmul( np.transpose(vec) , np.matmul(zmat,vec) ) )
    
    list=[]
    shift=0.
    while True:
        for i in range(Nmat):
            if (zloc[i]>shift and zloc[i]<1+shift):
                list.append(i)
        if len(list)==Nv:
            break
        else:
            shift=shift-0.01
        print("New shift in calcWS=",shift)

    for v in range(Nv):
        CWS.H0[v,v]= energies[list[v]]
        for p in range(-Np,0):
            for v1 in range(Nv):
                CWS.FuncC[v,:(2*Np+1+p)*Nz]+=vec[(p+Np)*Nv+v1,list[v]]*Cinp.FuncC[v1,-p*Nz:]
                CWS.FuncV[v,:(2*Np+1+p)*Nz]+=vec[(p+Np)*Nv+v1,list[v]]*Cinp.FuncV[v1,-p*Nz:]
        for p in range(0,Np+1):
            for v1 in range(Nv):
                CWS.FuncC[v,p*Nz:]+=vec[(p+Np)*Nv+v1,list[v]]*Cinp.FuncC[v1,:(2*Np+1-p)*Nz]
                CWS.FuncV[v,p*Nz:]+=vec[(p+Np)*Nv+v1,list[v]]*Cinp.FuncV[v1,:(2*Np+1-p)*Nz]

    CWS.Z0, CWS.Z1, CWS.Z2 =calcZmat(CWS.FuncC,CWS.FuncV,Cinp.zlist,Np,Nz,"calcWS")
    CWS.zlist=Cinp.zlist
    CWS.eFd_H=eFd
    CWS.d=Cinp.d
    CWS.EcPot=Cinp.EcPot
    CWS.structure=Cinp.structure
    CWS.type="WS"
#################### End of function calcWS #############################
    

def calcEZ(Cinp,CEZ,eFd,gamma=0.005,accz=0.01,accE=0.01, mf_module=[0]):
    """ Calculates EZ states    

    Parameters
    ----------
    Cinp : Class
        Input levels
    CEZ : Class
        Class to write the results (Initialized by Levels in calling program)
    eFd : float
        bias per module to be used for diagonalization
    gamma : float
        maximal distance for multiplet
    accz : float
        accuracy/d to identify position of shifted level
    accE : float
        accuracy/eFd to identify energy of shifted level 
    mf_module : float array, optional with default [0]
        mean field in eV for data points of Cinp.zlist within the 
        central module of length Nz

    Returns
    -------
    Content of Class CEZ

    """
    
    import numpy as np
    import sys
    
    Np=Cinp.Nper
    Nv=Cinp.Nnu
    Nmat=(2*Np+1)*Nv
    hmat=np.zeros((Nmat,Nmat))
    zmat=np.zeros((Nmat,Nmat))
    Nz=Cinp.Nz

    # Matrices  zmat_ij=<inp_i|z|inp_j>  hmat_ij=<inp_i|H|inp_j>
    zmat=calcMat_from_Mat0(Cinp.Z0,Cinp.Z1,Cinp.Z2,1.,Np,Nv)    
    hmat=calcMat_from_Mat0(Cinp.H0,Cinp.H1,Cinp.H2,-Cinp.eFd_H,Np,Nv)
    hmat-=(eFd-Cinp.eFd_H)*zmat
    
    if np.max(np.abs(mf_module))>1.e-8:
    	if np.max(np.abs(Cinp.MFlist))>1.e-8:
    	    print("*** ERROR in calcEZ: Mean-field already included in class",Cinp)
    	    sys.exit()
    	hmat+=calcMat_for_mf(Cinp, mf_module)
    	for i in range(2*Np+1):
             CEZ.MFlist[i*Nz:(i+1)*Nz]=mf_module    

    # Calculate energy eigenstates    
    energies,UE=np.linalg.eigh(hmat) # provides unitary UE_ij=<inp_i|WS_j>
    # zmatE_ij=<WS_i|z|WS_j>=sum_nm <WS_i|inp_n><inp_n|z|inp_m><inp_m|WS_j>
    zmatE= np.matmul( np.transpose(UE) , np.matmul(zmat,UE) )
    hmatE=np.diag(energies)
    
    # Identifying multiplets from i0 to i1 and constructing base trafo matrix 
    i0=0
    UEZinE=np.eye(Nmat) # transformation matrix <WS_i|EZ_j> to construct
    while i0< Nmat-1:
        if (energies[i0+1]-energies[i0])>gamma:
            i0+=1
        else: # identified i0 as lower bound of a multiplet
            i1=i0+1
            while (i1< Nmat-1) and (energies[i1+1]-energies[i1] <= gamma):
                i1+=1
            # Identified i1 as upper bound  of the multiplet

            locMat=zmatE[i0:i1+1,i0:i1+1]
            locZ,Uloc=np.linalg.eigh(locMat)
            UEZinE[i0:i1+1,i0:i1+1]=Uloc
            i0=i1+1 # Next possible lower bound

    
    hmatEZ= np.matmul( np.transpose(UEZinE) , np.matmul(hmatE,UEZinE) )
    zmatEZ= np.matmul( np.transpose(UEZinE) , np.matmul(zmatE,UEZinE) )
    UEZ=np.matmul(UE,UEZinE) #transformation matrix <inp_i|EZ_j>
    
    # Identify levels in central region saved in list
    zloc=np.diag(zmatEZ)
    list=[]
    shift=0.
    while True:
        for i in range(Nmat):
            if (zloc[i] >= shift and zloc[i] < 1+shift):
                list.append(i)
        if len(list)==Nv:
            break
        else:
            shift=shift-0.01
        print("New shift in calcEZ=",shift)

    # Transform wavefunctions to EZ states <z|EZ_i>=sum_j <z|inp_j><inp_j|EZ_i>
    for v in range(Nv):
        for p in range(-Np,0):
            for v1 in range(Nv):
                CEZ.FuncC[v,:(2*Np+1+p)*Nz]+=UEZ[(p+Np)*Nv+v1,list[v]]*Cinp.FuncC[v1,-p*Nz:]
                CEZ.FuncV[v,:(2*Np+1+p)*Nz]+=UEZ[(p+Np)*Nv+v1,list[v]]*Cinp.FuncV[v1,-p*Nz:]
        for p in range(0,Np+1):
            for v1 in range(Nv):
                CEZ.FuncC[v,p*Nz:]+=UEZ[(p+Np)*Nv+v1,list[v]]*Cinp.FuncC[v1,:(2*Np+1-p)*Nz]
                CEZ.FuncV[v,p*Nz:]+=UEZ[(p+Np)*Nv+v1,list[v]]*Cinp.FuncV[v1,:(2*Np+1-p)*Nz]
                
    # Identify levels shifted to left:
    listL=[-1 for v in range(Nv)]    
    for v in range(Nv):
        zv=zloc[list[v]]
        Ev=hmatEZ[list[v],list[v]]
        found=False
        for i in range(Nmat):
            diff_z=zloc[i]+1-zv # shifted to left
            diff_E=hmatEZ[i,i]-eFd-Ev # shifted above
            if(abs(diff_z)<accz) and (abs(diff_E)<accE*eFd):
                if not found:
                    listL[v]=i
                    found=True
                else:
                    print("** ERROR in calcEZ: Found second 1-shifted level for nu=",v," with imat", i,listL[v])
                    
        if not found:
            print("** ERROR in calcEZ: Did not find 1-shifted level for nu=",v)

    # Identify levels shifted twice to left:       
    listL2=[-1 for v in range(Nv)]   
    for v in range(Nv):
        zv=zloc[list[v]]
        Ev=hmatEZ[list[v],list[v]]
        found=False
        for i in range(Nmat):
            diff_z=zloc[i]+2-zv # shifted to left
            diff_E=hmatEZ[i,i]-2*eFd-Ev # shifted above
            if(abs(diff_z)<accz) and (abs(diff_E)<accE*eFd):
                if not found:
                    listL2[v]=i
                    found=True
                else:
                    print("** ERROR in calcEZ: Found second 2-shifted level for nu=",v," with imat", i,listL[v])
                    
        if not found:
            print("** ERROR in calcEZ: Did not find 2-shifted level for nu=",v)      
            
    for v in range(Nv):
         for v1 in range(Nv):
             CEZ.H0[v,v1]= hmatEZ[list[v],list[v1]]
             CEZ.H1[v,v1]= hmatEZ[list[v],listL[v1]]
             CEZ.H2[v,v1]= hmatEZ[list[v],listL2[v1]]

    CEZ.Z0, CEZ.Z1, CEZ.Z2 =calcZmat(CEZ.FuncC,CEZ.FuncV,Cinp.zlist,Np,Nz,"calcEZ")
    CEZ.zlist=Cinp.zlist
    CEZ.eFd_H=eFd
    CEZ.d=Cinp.d
    CEZ.EcPot=Cinp.EcPot
    CEZ.structure=Cinp.structure
    CEZ.type="EZ"

#################### End of function calcEZ #############################

